Imbedding Deep Neural Networks

Continuous-depth neural networks, such as Neural ODEs, have refashioned the understanding of residual neural networks in terms of non-linear vector-valued optimal control problems. The common solution is to use the adjoint sensitivity method to replicate a forward-backward pass optimisation problem. We propose a new approach which explicates the network's `depth' as a fundamental variable, thus reducing the problem to a system of forward-facing initial value problems. This new method is based on the principle of `Invariant Imbedding' for which we prove a general solution, applicable to all non-linear, vector-valued optimal control problems with both running and terminal loss. Our new architectures provide a tangible tool for inspecting the theoretical--and to a great extent unexplained--properties of network depth. They also constitute a resource of discrete implementations of Neural ODEs comparable to classes of imbedded residual neural networks. Through a series of experiments, we show the competitive performance of the proposed architectures for supervised learning and time series prediction.

==> logs/rotating_mnist/calculate_time_expenditure.py <==
import csv
import os
import numpy as np

files = [os.path.join('time_expenditure', f) for f in os.listdir ('time_expenditure')]
for f in files:
    print (f)
    with open (f) as csvfile:
        csv_reader = csv.reader (csvfile, delimiter=' ')
        time = []
        for row in csv_reader:
            time.append(float(row[1]))
        print(np.mean(time), '+/-', np.std(time))

